Exceedance-based nonlinear regression of tail dependence

The probability and structure of co-occurrences of extreme values in multivariate data may critically depend on auxiliary information provided by covariates. In this contribution, we develop a flexible generalized additive modeling framework based on high threshold exceedances for estimating covariate-dependent joint tail characteristics for regimes of asymptotic dependence and asymptotic independence. The framework is based on suitably defined marginal pretransformations and projections of the random vector along the directions of the unit simplex, which lead to convenient univariate representations of multivariate exceedances based on the exponential distribution. Good performance of our estimators of a nonparametrically designed influence of covariates on extremal coefficients and tail dependence coefficients are shown through a simulation study. We illustrate the usefulness of our modeling framework on a large dataset of nitrogen dioxide measurements recorded in France between 1999 and 2012, where we use the generalized additive framework for modeling marginal distributions and tail dependence in monthly maxima. Our results imply asymptotic independence of data observed at different stations, and we find that the estimated coefficients of tail dependence decrease as a function of spatial distance and show distinct patterns for different years and for different types of stations (traffic vs. background).

==> Plots/plot_paper_R.R <==
# set.seed(22)
# dat.maxstable <- rbvevd(1000,dep=0.8,model="log",mar1 = c(1,1,1), mar2 = c(1,1,1))
# # A.0.5 <- abvevd(0.5,dep=0.8,model="log") 
# ## = 0.87
# quant <- quantile(apply(dat.maxstable,1,min),0.95)
# 
# pdf(file='excesses_max_stable.pdf',encoding="default",width=17,height=9)  
# 
# par(mfrow=c(1,3))
# par(mar=c(3,3,1.5,0.5),mgp=c(1.6,0.5,0),font.main=1.5,cex=1.8,cex.main=1,pty="s")
# plot(dat.maxstable,type="p",pch=20,xlab=expression(Z[1]),ylab=expression(Z[2]),
#      main=" ",xlim=c(0,500),ylim=c(0,500))
# points(dat.maxstable[which((dat.maxstable[,1]>quant)|(dat.maxstable[,2]>quant)),],
#        col=2,pch=20)
# 
# 
# par(mar=c(3,3,1.5,0.5),mgp=c(1.6,0.5,0),font.main=1.5,cex=1.8,cex.main=1,pty="s")
# plot(apply(0.5*dat.maxstable,1,max),type="p",pch=20,main=" ",xlab=" ",ylab=expression(M[bold(omega)[0]]^"max"))
# points(which((dat.maxstable[,1]>quant)|(dat.maxstable[,2]>quant)),
#        apply(0.5*dat.maxstable,1,max)[which((dat.maxstable[,1]>quant)|(dat.maxstable[,2]>quant))],
#        col=2,pch=20)
# 
# 
# par(mar=c(3,3,1.5,0.5),mgp=c(1.6,0.5,0),font.main=1.5,cex=1.8,cex.main=1,pty="s")
# plot(apply(1/(0.5*dat.maxstable),1,min),type="p",pch=20,main=" ",xlab=" ",
#      ylab=expression(M[bold(omega)[0]]^"min"))
# abline(h=abvevd(0.5,dep=0.8,model="log"),col=2,lwd=2,lty=2)
# points(which((dat.maxstable[,1]>quant)|(dat.maxstable[,2]>quant)),
#        apply(1/(0.5*dat.maxstable),1,min)[which((dat.maxstable[,1]>quant)|(dat.maxstable[,2]>quant))],
#        col=2,pch=20)
# 
# dev.off()
############################ Illustrative example 1
set.seed(22)
dat.maxstable <- rbvevd(2000,dep=0.8,model="log",mar1 = c(1,1,1), mar2 = c(1,1,1))

M.omega.max <- apply(0.5*dat.maxstable,1,max)
# A.0.5 <- abvevd(0.5,dep=0.8,model="log") 
## = 0.87
quant <- quantile(M.omega.max,0.95)
Z.sum <- apply(dat.maxstable,1,sum)
quant.sum <- quantile(Z.sum,0.95)

##### plots
time.t <- M.omega.max
time.t[-which(M.omega.max>quantile(M.omega.max,.95))] <- NA
time.t[which(time.t>58)] <- NA

x.temp <- data.frame("z1"=dat.maxstable[,1],
                     "z2"=dat.maxstable[,2],
                     "Time"=time.t)
sp2 <- ggplot(x.temp, aes(x=z1, y=z2, color=Time)) + geom_point()

plot1 <- sp2 + coord_fixed() +
  coord_cartesian(ylim = c(0,115), xlim = c(0,115)) + 
  scale_color_gradient(low="pink2", high="darkred", 
                       guide=FALSE,na.value="grey87")+
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black")) +
  labs(color= expression(M[bold(omega)]^{max}),
       x = expression(Z[1]),
       y = expression(Z[2]),
       title = " ")

time.t <- M.omega.max
time.t[-which(M.omega.max>quantile(M.omega.max,.95))] <- NA
time.t[which(time.t>200)] <- NA

x.temp <- data.frame("z1"=1:length(M.omega.max),
                     "z2"=M.omega.max,
                     "Time"=time.t)
sp2 <- ggplot(x.temp, aes(x=z1, y=z2, color=Time)) + geom_point()

plot2 <- sp2 + coord_fixed() +
  coord_cartesian(ylim = c(0,200)) + 
  scale_color_gradient(low="pink2", high="darkred", 
                       guide=FALSE,na.value="grey87")+
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black")) +
  labs(color= expression(M[bold(omega)]^{max}),
       x = " ",
       y = expression(M[bold(omega)[0]]^"max"),
       title = " ")

time.t <- M.omega.max
time.t[-which(M.omega.max>quantile(M.omega.max,.95))] <- NA
time.t[which(1/time.t>1.5)] <- NA

x.temp <- data.frame("z1"=1:length(M.omega.max),
                     "z2"=1/M.omega.max,
                     "Time"=time.t)
sp2 <- ggplot(x.temp, aes(x=z1, y=z2, color=Time)) + geom_point()

plot3 <- sp2 + coord_fixed() +
  coord_cartesian(ylim = c(0,1.5)) + 
  scale_color_gradient(low="pink2", high="darkred", 
                       guide=FALSE,na.value="grey87")+
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black")) +
  labs(color= expression(M[bold(omega)]^{max}),
       x = " ",
       y = expression(M[bold(omega)[0]]^{min %down% " "}),
       title = " ") + geom_hline(lwd=1,lty=2,
                                 yintercept=1/abvevd(0.5,dep=0.8,model="log"),
                                 na.rm = FALSE,
                                 show.legend = NA)

time.t <- 1/M.omega.max
time.t[-which(M.omega.max<quantile(M.omega.max,.05))] <- NA

x.temp <- data.frame("z1"=1/dat.maxstable[,1],
                     "z2"=1/dat.maxstable[,2],
                     "Time"=time.t)
sp2 <- ggplot(x.temp, aes(x=z1, y=z2, color=Time)) + geom_point()

plot4 <- sp2 + coord_fixed() +
  scale_color_gradient(low="pink2", high="darkred", 
                       guide=FALSE,na.value="grey87")+
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black")) +
  labs(color= expression(M[bold(omega)]^{max}),
       x = expression(X[1]^"E"),
       y = expression(X[2]^"E"),
       title = " ")


time.t <- 1/M.omega.max
time.t[-which(M.omega.max<quantile(M.omega.max,.05))] <- NA
mean.exc <- mean(1/M.omega.max[which(M.omega.max<quantile(M.omega.max,.05))])

x.temp <- data.frame("z1"=1:length(M.omega.max),
                     "z2"=1/M.omega.max,
                     "Time"=time.t)
sp2 <- ggplot(x.temp, aes(x=z1, y=z2, color=Time)) + geom_point()

plot5 <- sp2 +
  scale_color_gradient(low="pink2", high="darkred", 
                       guide=FALSE,na.value="grey87")+
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black")) +
  labs(color= expression(M[bold(omega)]^{max}),
       x = " ",
       y = expression(M[bold(omega)[0]]^{min}),
       title = " ") + geom_hline(lwd=1,lty=2,
                                 yintercept=1/abvevd(0.5,dep=0.8,model="log"),
                                 na.rm = FALSE,
                                 show.legend = NA)+ 
  geom_hline(lwd=1,lty=2, yintercept=mean.exc,na.rm = FALSE,show.legend = NA, color="indianred")




require("cowplot")
p1 <- plot_grid(plot1, plot2, plot3, nrow=1, scale=c(1,1,1))
p11 <- plot_grid(plot1, nrow=1, scale=c(1), align="h")
save_plot("~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/illustration_1_1.pdf",p11, base_height = 4, base_width = 4)
p12 <- plot_grid(plot2, nrow=1, scale=c(1), align="h")
save_plot("~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/illustration_1_2.pdf",p12, base_height = 4, base_width = 4)
p13 <- plot_grid(plot3, nrow=1, scale=c(1), align="h")
save_plot("~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/illustration_1_3.pdf",p13, base_height = 4, base_width = 4)

p0 <- plot_grid(NULL)
save_plot("~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/blank_plot.pdf",p0, base_height = 4, base_width = 4)

p2 <- plot_grid(plot4, nrow=1, scale=c(1), align="h")
save_plot("~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/illustration_2_1.pdf",p2, base_height = 4, base_width = 4)

p3 <- plot_grid(plot5, nrow=1, scale=c(1), align="h")
save_plot("~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/illustration_2_2.pdf",p3, base_height = 4, base_width = 4)

############################ Illustrative example 2
# set.seed(22)
# library("mvtnorm")
# 
# dat <- matrix(NA,ncol=2,nrow=2000)
# rho <- 0.4
# 
# dat <- rmvnorm(2000,mean=c(0,0),sigma=matrix(c(1,rho,rho,1),ncol=2))
# dat[,1] <- -log(pnorm(dat[,1]))
# dat[,2] <- -log(pnorm(dat[,2]))
# 
# M.omega.min <- apply(2*dat,1,min)
# quant.M.min <- quantile(M.omega.min,0.95)
# 
# Z.sum <- apply(1/dat,1,sum)
# quant.sum <- quantile(Z.sum,0.95)
# 
# #### plots
# 
# time.t <- M.omega.min
# time.t[-which(M.omega.min > quant.M.min)] <- NA
# # time.t[which(time.t>58)] <- NA
# 
# x.temp <- data.frame("z1"=dat[,1],
#                      "z2"=dat[,2],
#                      "Time"=time.t)
# sp2 <- ggplot(x.temp, aes(x=z1, y=z2, color=Time)) + geom_point()
# 
# plot1 <- sp2 + coord_fixed() +
#   coord_cartesian(ylim = c(0,10), xlim = c(0,10)) + 
#   scale_color_gradient(low="thistle2", high="darkred", 
#                        guide=FALSE,na.value="grey87")+
#   theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
#         panel.background = element_blank(), axis.line = element_line(colour = "black")) +
#   labs(color= expression(M[bold(omega)]^{max}),
#        x = expression(X[1]^"E"),
#        y = expression(X[2]^"E"),
#        title = " ")
# 
# time.t <- M.omega.min
# time.t[-which(M.omega.min > quant.M.min)] <- NA
# # time.t[which(time.t>58)] <- NA
# 
# x.temp <- data.frame("z1"=1:length(M.omega.min),
#                      "z2"=M.omega.min,
#                      "Time"=time.t)
# sp2 <- ggplot(x.temp, aes(x=z1, y=z2, color=Time)) + geom_point()
# 
# plot2 <- sp2 +
#   coord_cartesian(ylim = c(0,13), xlim = c(0,2000)) + 
#   scale_color_gradient(low="thistle2", high="darkred", 
#                        guide=FALSE,na.value="grey87")+
#   theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
#         panel.background = element_blank(), axis.line = element_line(colour = "black")) +
#   labs(color= expression(M[bold(omega)]^{max}),
#        x = " ",
#        y = expression(M[bold(omega)[0]]^{min}),
#        title = " ") + geom_hline(lwd=1,lty=2,
#                                  yintercept=1+rho,
#                                  na.rm = FALSE,
#                                  show.legend = NA)
# 
# require("cowplot")
# p2 <- plot_grid(plot1, plot2, nrow=1, scale=c(1,1), align="h")
# save_plot("~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/illustration_2.pdf",p2, base_height = 4, base_width = 8)

################################################################################################
# MLE
x.censored <- pmin(apply(1/(0.5*dat.maxstable),1,min),quantile(apply(1/(0.5*dat.maxstable),1,min),0.05))
0.05/mean(x.censored)

par(mfrow=c(1,1))
p <- ppoints(100)    # 100 equally spaced points on (0,1), excluding endpoints
q <- quantile(apply(1/(0.5*dat.maxstable),1,min),p=p) # percentiles of the sample distribution
plot(qexp(p) ,q, main="Exponential Q-Q Plot",
     xlab="Theoretical Quantiles",ylab="Sample Quantiles")
qqline(q, distribution=qexp,col="blue", lty=2)

par(mfrow=c(1,1))
plot(apply(1/(0.5*dat.maxstable),1,min),type="p",pch=19,main="excesses of min-projection",xlab=" ",ylab=" ")
points(which(apply(1/(0.5*dat.maxstable),1,min)>quantile(apply(1/(0.5*dat.maxstable),1,min),0.95)),
       apply(1/(0.5*dat.maxstable),1,min)[which(apply(1/(0.5*dat.maxstable),1,min)>quantile(apply(1/(0.5*dat.maxstable),1,min),0.95))],
       col=2,pch=19)

library("MASS")
fitdistr(apply(1/(0.5*dat.maxstable),1,min)[which(apply(1/(0.5*dat.maxstable),1,min)>quantile(apply(1/(0.5*dat.maxstable),1,min),0.95))]-
           quantile(apply(1/(0.5*dat.maxstable),1,min),0.95), "exponential")


####################################### Simulation Study #################################################

### Asymptotic Independence

load(file="~/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/mat.new.theta.link.90.Rdata")

pdf(file='gauss_bevd_AI_90.pdf',encoding="default",width=7,height=6) 

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)
plot(1/(2*(apply(mat.new.theta.link.90,2,mean))),ylim=c(.5,1),ylab="Coef. of tail dependence",
     type="n",xaxt="n",xlab = " ")
axis(1, at=1:24, labels=rep(round(cov.t.bla,2),2))
lines(1:12,1/(2*(apply(mat.new.theta.link.90,2,mean)))[1:12],lty=2,lwd=2,col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.90,2,mean)))[13:24],lty=2,lwd=2,col="grey48")
abline(h=1)
mtext(side=1,line=2.5,"t \nLevel 1",at=6,cex=1.8)
mtext(side=1,line=2.5,"t \nLevel 2",at=18,cex=1.8)
lines(1:12,((1+cov.t.bla)/2),col=2)
lines(13:24,2^(-(cov.t.bla-0.05)),col=2)
lines(1:12,1/(2*(apply(mat.new.theta.link.90,2,function(x){myCI(as.matrix(x))[,1]})))[1:12],col="grey48")
lines(1:12,1/(2*(apply(mat.new.theta.link.90,2,function(x){myCI(as.matrix(x))[,2]})))[1:12],col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.90,2,function(x){myCI(as.matrix(x))[,1]})))[13:24],col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.90,2,function(x){myCI(as.matrix(x))[,2]})))[13:24],col="grey48")

dev.off()

load(file="~/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/mat.new.theta.link.95.Rdata")

pdf(file='gauss_bevd_AI_95.pdf',encoding="default",width=7,height=6) 

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)
plot(1/(2*(apply(mat.new.theta.link.95,2,mean))),ylim=c(.5,1),ylab="Coef. of tail dependence",
     type="n",xaxt="n",xlab = " ")
axis(1, at=1:24, labels=rep(round(cov.t.bla,2),2))
lines(1:12,1/(2*(apply(mat.new.theta.link.95,2,mean)))[1:12],lty=2,lwd=2,col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.95,2,mean)))[13:24],lty=2,lwd=2,col="grey48")
abline(h=1)
mtext(side=1,line=2.5,"t \nLevel 1",at=6,cex=1.8)
mtext(side=1,line=2.5,"t \nLevel 2",at=18,cex=1.8)
lines(1:12,((1+cov.t.bla)/2),col=2)
lines(13:24,2^(-(cov.t.bla-0.05)),col=2)
lines(1:12,1/(2*(apply(mat.new.theta.link.95,2,function(x){myCI(as.matrix(x))[,1]})))[1:12],col="grey48")
lines(1:12,1/(2*(apply(mat.new.theta.link.95,2,function(x){myCI(as.matrix(x))[,2]})))[1:12],col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.95,2,function(x){myCI(as.matrix(x))[,1]})))[13:24],col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.95,2,function(x){myCI(as.matrix(x))[,2]})))[13:24],col="grey48")

dev.off()

load(file="~/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/mat.new.theta.link.97.Rdata")

pdf(file='gauss_bevd_AI_97.pdf',encoding="default",width=7,height=6) 

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)
plot(1/(2*(apply(mat.new.theta.link.97,2,mean))),ylim=c(.5,1),ylab="Coef. of tail dependence",
     type="n",xaxt="n",xlab = " ")
axis(1, at=1:24, labels=rep(round(cov.t.bla,2),2))
lines(1:12,1/(2*(apply(mat.new.theta.link.97,2,mean)))[1:12],lty=2,lwd=2,col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.97,2,mean)))[13:24],lty=2,lwd=2,col="grey48")
abline(h=1)
mtext(side=1,line=2.5,"t \nLevel 1",at=6,cex=1.8)
mtext(side=1,line=2.5,"t \nLevel 2",at=18,cex=1.8)
lines(1:12,((1+cov.t.bla)/2),col=2)
lines(13:24,2^(-(cov.t.bla-0.05)),col=2)
lines(1:12,1/(2*(apply(mat.new.theta.link.97,2,function(x){myCI(as.matrix(x))[,1]})))[1:12],col="grey48")
lines(1:12,1/(2*(apply(mat.new.theta.link.97,2,function(x){myCI(as.matrix(x))[,2]})))[1:12],col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.97,2,function(x){myCI(as.matrix(x))[,1]})))[13:24],col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.97,2,function(x){myCI(as.matrix(x))[,2]})))[13:24],col="grey48")

dev.off()

load(file="~/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/mat.new.theta.link.99.Rdata")

pdf(file='gauss_bevd_AI_99.pdf',encoding="default",width=7,height=6) 

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)
plot(1/(2*(apply(mat.new.theta.link.99,2,mean))),ylim=c(.5,1),ylab="Coef. of tail dependence",
     type="n",xaxt="n",xlab = " ")
axis(1, at=1:24, labels=rep(round(cov.t.bla,2),2))
lines(1:12,1/(2*(apply(mat.new.theta.link.99,2,mean)))[1:12],lty=2,lwd=2,col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.99,2,mean)))[13:24],lty=2,lwd=2,col="grey48")
abline(h=1)
mtext(side=1,line=2.5,"t \nLevel 1",at=6,cex=1.8)
mtext(side=1,line=2.5,"t \nLevel 2",at=18,cex=1.8)
lines(1:12,((1+cov.t.bla)/2),col=2)
lines(13:24,2^(-(cov.t.bla-0.05)),col=2)
lines(1:12,1/(2*(apply(mat.new.theta.link.99,2,function(x){myCI(as.matrix(x))[,1]})))[1:12],col="grey48")
lines(1:12,1/(2*(apply(mat.new.theta.link.99,2,function(x){myCI(as.matrix(x))[,2]})))[1:12],col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.99,2,function(x){myCI(as.matrix(x))[,1]})))[13:24],col="grey48")
lines(13:24,1/(2*(apply(mat.new.theta.link.99,2,function(x){myCI(as.matrix(x))[,2]})))[13:24],col="grey48")

dev.off()

### Bias and standard deviation of the mean bootstrap estimates of \eta
pdf(file='gauss_bevd_AI.pdf',encoding="default",width=14,height=12) 

par(mfrow=c(2,1))

par(mar=c(3.5,3,1.5,0.5)+0.5,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)
plot(cov.t.bla,((1+cov.t.bla)/2)-((1/(2*(apply(mat.new.theta.link.90,2,mean))))[1:12]),ylab="bias \nstandard deviation",xlab=expression(rho~(t)),
     type="l",ylim=c(-0.015,0.075))
lines(cov.t.bla,sqrt(((-1/(2*(apply(mat.new.theta.link.90,2,mean))^2))*(apply(mat.new.theta.link.90,2,sd)))^2)[1:12],
      lty=2)

lines(cov.t.bla,((1+cov.t.bla)/2)-((1/(2*(apply(mat.new.theta.link.95,2,mean))))[1:12]),col=2)
lines(cov.t.bla,sqrt(((-1/(2*(apply(mat.new.theta.link.95,2,mean))^2))*(apply(mat.new.theta.link.95,2,sd)))^2)[1:12],
      col=2,lty=2)

lines(cov.t.bla,((1+cov.t.bla)/2)-((1/(2*(apply(mat.new.theta.link.97,2,mean))))[1:12]),col=3)
lines(cov.t.bla,sqrt(((-1/(2*(apply(mat.new.theta.link.97,2,mean))^2))*(apply(mat.new.theta.link.97,2,sd)))^2)[1:12],
      col=3,lty=2)

lines(cov.t.bla,((1+cov.t.bla)/2)-((1/(2*(apply(mat.new.theta.link.99,2,mean))))[1:12]),col=4)
lines(cov.t.bla,sqrt(((-1/(2*(apply(mat.new.theta.link.99,2,mean))^2))*(apply(mat.new.theta.link.99,2,sd)))^2)[1:12],
      col=4,lty=2)

legend("bottomright", c("90%", "95%", "97%", "99%"), col = c(1, 2, 3, 4),
       pch = c(19, 19, 19, 19),bg = "gray90")

par(mar=c(3.5,3,1.5,0.5)+0.5,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)
plot(cov.t.bla-0.05,(2^(-(cov.t.bla-0.05)))-((1/(2*(apply(mat.new.theta.link.90,2,mean))))[13:24]),ylab="bias \nstandard deviation",xlab=expression(alpha~(t)),
     type="l",ylim=c(-0.037,0.075))
lines(cov.t.bla-0.05,sqrt(((-1/(2*(apply(mat.new.theta.link.90,2,mean))^2))*(apply(mat.new.theta.link.90,2,sd)))^2)[13:24],
      lty=2)

lines(cov.t.bla-0.05,(2^(-(cov.t.bla-0.05)))-((1/(2*(apply(mat.new.theta.link.95,2,mean))))[13:24]),col=2)
lines(cov.t.bla-0.05,sqrt(((-1/(2*(apply(mat.new.theta.link.95,2,mean))^2))*(apply(mat.new.theta.link.95,2,sd)))^2)[13:24],
      col=2,lty=2)

lines(cov.t.bla-0.05,(2^(-(cov.t.bla-0.05)))-((1/(2*(apply(mat.new.theta.link.97,2,mean))))[13:24]),col=3)
lines(cov.t.bla-0.05,sqrt(((-1/(2*(apply(mat.new.theta.link.97,2,mean))^2))*(apply(mat.new.theta.link.97,2,sd)))^2)[13:24],
      col=3,lty=2)

lines(cov.t.bla-0.05,(2^(-(cov.t.bla-0.05)))-((1/(2*(apply(mat.new.theta.link.99,2,mean))))[13:24]),col=4)
lines(cov.t.bla-0.05,sqrt(((-1/(2*(apply(mat.new.theta.link.99,2,mean))^2))*(apply(mat.new.theta.link.99,2,sd)))^2)[13:24],
      col=4,lty=2)

legend("bottomleft", c("90%", "95%", "97%", "99%"), col = c(1, 2, 3, 4),
       pch = c(19, 19, 19, 19),bg = "gray90")

dev.off()

### Bias and standard deviation of the mean bootstrap estimates of \theta
pdf(file='gauss_bevd_AD.pdf',encoding="default",width=12,height=7) 

# par(mfrow=c(2,1))
# 
# par(mar=c(3.5,3,1.5,0.5)+0.5,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)
# 
# r <- -1/log(0.9)
# bla.theta.rho <- NULL; for(k in 1:length(cov.t.bla[-length(cov.t.bla)])){bla.theta.rho[k] <- theta.rho(cov.t.bla[k])}
# plot(cov.t.bla[-length(cov.t.bla)],bla.theta.rho-((2*(apply(mat.new.theta.link.90.deficit,2,mean)))[1:11]),ylab="bias \nstandard deviation",xlab=expression(rho~(t)),
#      type="l",ylim=c(-1.1,0.3))
# lines(cov.t.bla[-length(cov.t.bla)],sqrt((2*(apply(mat.new.theta.link.90.deficit,2,sd)))^2)[1:11],
#       lty=2)
# 
# r <- -1/log(0.95)
# bla.theta.rho <- NULL; for(k in 1:length(cov.t.bla[-length(cov.t.bla)])){bla.theta.rho[k] <- theta.rho(cov.t.bla[k])}
# lines(cov.t.bla[-length(cov.t.bla)],bla.theta.rho-((2*(apply(mat.new.theta.link.95.deficit,2,mean)))[1:11]),col=2)
# lines(cov.t.bla[-length(cov.t.bla)],sqrt((2*(apply(mat.new.theta.link.95.deficit,2,sd)))^2)[1:11],
#       col=2,lty=2)
# 
# r <- -1/log(0.97)
# bla.theta.rho <- NULL; for(k in 1:length(cov.t.bla[-length(cov.t.bla)])){bla.theta.rho[k] <- theta.rho(cov.t.bla[k])}
# lines(cov.t.bla[-length(cov.t.bla)],bla.theta.rho-((2*(apply(mat.new.theta.link.97.deficit,2,mean)))[1:11]),col=3)
# lines(cov.t.bla[-length(cov.t.bla)],sqrt((2*(apply(mat.new.theta.link.97.deficit,2,sd)))^2)[1:11],
#       col=3,lty=2)
# 
# r <- -1/log(0.99)
# bla.theta.rho <- NULL; for(k in 1:length(cov.t.bla[-length(cov.t.bla)])){bla.theta.rho[k] <- theta.rho(cov.t.bla[k])}
# lines(cov.t.bla[-length(cov.t.bla)],bla.theta.rho-((2*(apply(mat.new.theta.link.99.deficit,2,mean)))[1:11]),col=4)
# lines(cov.t.bla[-length(cov.t.bla)],sqrt((2*(apply(mat.new.theta.link.99.deficit,2,sd)))^2)[1:11],
#       col=4,lty=2)
# 
# legend("bottomleft", c("90%", "95%", "97%", "99%"), col = c(1, 2, 3, 4),
#        pch = c(19, 19, 19, 19),bg = "gray90")
par(mfrow=c(1,1))

par(mar=c(3.5,3,1.5,0.5)+0.5,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)
plot(cov.t.bla-0.05,(2^((cov.t.bla-0.05)))-(((2*(apply(mat.new.theta.link.90.deficit,2,mean)))[13:24])),ylab="bias \nstandard deviation",xlab=expression(alpha~(t)),
     type="l",ylim=c(-0.07,0.28))
lines(cov.t.bla-0.05,sqrt((2*(apply(mat.new.theta.link.90.deficit,2,sd)))^2)[13:24],
      lty=2)

lines(cov.t.bla-0.05,(2^((cov.t.bla-0.05)))-(((2*(apply(mat.new.theta.link.95.deficit,2,mean)))[13:24])),col=2)
lines(cov.t.bla-0.05,sqrt((2*(apply(mat.new.theta.link.95.deficit,2,sd)))^2)[13:24],
      col=2,lty=2)

lines(cov.t.bla-0.05,(2^((cov.t.bla-0.05)))-(((2*(apply(mat.new.theta.link.97.deficit,2,mean)))[13:24])),col=3)
lines(cov.t.bla-0.05,sqrt((2*(apply(mat.new.theta.link.97.deficit,2,sd)))^2)[13:24],
      col=3,lty=2)

lines(cov.t.bla-0.05,(2^((cov.t.bla-0.05)))-(((2*(apply(mat.new.theta.link.99.deficit,2,mean)))[13:24])),col=4)
lines(cov.t.bla-0.05,sqrt((2*(apply(mat.new.theta.link.99.deficit,2,sd)))^2)[13:24],
      col=4,lty=2)

legend("topleft", c("10%", "5%", "3%", "1%"), col = c(1, 2, 3, 4),
       pch = c(19, 19, 19, 19),bg = "gray90")

dev.off()

################## MDA with an additional artificial covariate
load(file="~/Dropbox/ThomasOpitz/Simulations/MDA_blabla.05_levels.Rdata")

pdf(file='~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/MDA_05.pdf',encoding="default",width=9,height=7) 

quantile.fun <- function(x) quantile(x, c((1 - conf)/2,  1 - (1 - conf)/2))
myCI         <- function(x) t(apply(x, 2, quantile.fun))
conf         <- .95
n.cov     <- 50
cov.0     <- seq(0,1,length.out = n.cov)
cov.1     <- sin(2*pi*cov.0)
cov.2     <- cov.0^2
cov.3     <- c("A","B")

par(mar=c(3,3,1.5,0.5),mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)

plot(cov.0,2*apply(blabla.05,2,mean)[1:n.cov],ylim=c(1,2),type="l",col="darkorange",
     ylab="Extremal coefficient",xlab=expression(y))
lines(cov.0,2*apply(blabla.05,2,mean)[(n.cov+1):(n.cov*length(cov.3))],col=2)
lines(cov.0,2*unique(A.true))
bla.smooth <- apply(2*blabla.05,2,function(x){myCI(as.matrix(x))[,1]})[1:n.cov]
lines(cov.0,smooth.spline(cov.0,bla.smooth,spar=0.8)$y,lty=2,col="darkorange")
bla.smooth <- apply(2*blabla.05,2,function(x){myCI(as.matrix(x))[,1]})[(n.cov+1):(n.cov*length(cov.3))]
lines(cov.0,smooth.spline(cov.0,bla.smooth,spar=0.8)$y,lty=2,
      col=2)
bla.smooth <- apply(2*blabla.05,2,function(x){myCI(as.matrix(x))[,2]})[1:n.cov]
lines(cov.0,smooth.spline(cov.0,bla.smooth,spar=0.8)$y,lty=2,col="darkorange")
bla.smooth <- apply(2*blabla.05,2,function(x){myCI(as.matrix(x))[,2]})[(n.cov+1):(n.cov*length(cov.3))]
lines(cov.0,smooth.spline(cov.0,bla.smooth,spar=0.8)$y,lty=2,
      col=2)
rm(bla.smooth)

dev.off()

################## MDA with an NO artificial covariate (only t)
load(file="~/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/MDA_blabla.1.Rdata")
load(file="~/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/MDA_blabla.05.Rdata")
load(file="~/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/MDA_blabla.03.Rdata")
load(file="~/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/MDA_blabla.01.Rdata")

n.cov     <- 30
cov.0     <- seq(0,1,length.out = n.cov)
cov.05    <- sin(2*pi*cov.0)
cov.2     <- cov.0^2
dep.log   <- log(1+((exp(cov.05+cov.2))/(1+exp(cov.05+cov.2))))/log(2)

A.true    <- NULL
for(i in 1:n.cov){
  A.true  <- c(A.true,abvevd(0.5,dep=dep.log[i],model="log"))
}

pdf(file='MDA_bias_sd.pdf',encoding="default",width=12,height=7) 

par(mfrow=c(1,1))

par(mar=c(3.5,3,1.5,0.5)+0.5,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)
plot(cov.0,(2*unique(A.true))-2*apply(blabla.1,2,mean),ylab="bias \nstandard deviation",xlab=expression(y),
     type="l",ylim=c(-0.12,0.3))
lines(cov.0,sqrt((2*(apply(blabla.1,2,sd)))^2),lty=2)

lines(cov.0,(2*unique(A.true))-2*apply(blabla.05,2,mean),col=2)
lines(cov.0,sqrt((2*(apply(blabla.05,2,sd)))^2),col=2,lty=2)

lines(cov.0,(2*unique(A.true))-2*apply(blabla.03,2,mean),col=3)
lines(cov.0,sqrt((2*(apply(blabla.03,2,sd)))^2),col=3,lty=2)

lines(cov.0,(2*unique(A.true))-2*apply(blabla.01,2,mean),col=4)
lines(cov.0,sqrt((2*(apply(blabla.01,2,sd)))^2),col=4,lty=2)

legend("bottomright", c("10%", "5%", "3%", "1%"), col = c(1, 2, 3, 4),
       pch = c(19, 19, 19, 19),bg = "gray90")

dev.off()

################################# fit extremal coef when EVD ###########################################
################################# MSE as a function of the covariate 
pdf(file='~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/simu_AD_MSE.pdf',encoding="default",width=12,height=7) 

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)

n.boot           <- 500
cov.t.bla        <- seq(0.1,1,length.out = 50)

############################### Quantile 90%
load("~/Dropbox/ThomasOpitz/Simulations/mat.new.theta.link.90.deficit.Rdata")

MSE.90.EVD <- NULL
for(i in 1:50){
  MSE.90.EVD[i] <- mean((((2*mat.new.theta.link.90.deficit[,i+50]))-(2^((cov.t.bla-0.05)))[i])^2)
}

############################### Quantile 95%
load("~/Dropbox/ThomasOpitz/Simulations/mat.new.theta.link.95.deficit.Rdata")

MSE.95.EVD <- NULL
for(i in 1:50){
  MSE.95.EVD[i] <- mean((((2*mat.new.theta.link.95.deficit[,i+50]))-(2^((cov.t.bla-0.05)))[i])^2)
}

############################### Quantile 97%
load("~/Dropbox/ThomasOpitz/Simulations/mat.new.theta.link.97.deficit.Rdata")

MSE.97.EVD <- NULL
for(i in 1:50){
  MSE.97.EVD[i] <- mean((((2*mat.new.theta.link.97.deficit[,i+50]))-(2^((cov.t.bla-0.05)))[i])^2)
}

############################### Quantile 99%
load("~/Dropbox/ThomasOpitz/Simulations/mat.new.theta.link.99.deficit.Rdata")

MSE.99.EVD <- NULL
for(i in 1:50){
  MSE.99.EVD[i] <- mean((((2*mat.new.theta.link.99.deficit[,i+50]))-(2^((cov.t.bla-0.05)))[i])^2)
}

plot(cov.t.bla,sqrt(MSE.90.EVD)*100,type="l",lty=2,col=1,ylab="RMSE (x100)",
     xlab=expression(t),ylim=c(1,9))

lines(cov.t.bla,sqrt(MSE.95.EVD)*100,col=2,lty=2)

lines(cov.t.bla,sqrt(MSE.97.EVD)*100,col=3,lty=2)

lines(cov.t.bla,sqrt(MSE.99.EVD)*100,col=4,lty=2)

legend("topleft", c("90%", "95%", "97%", "99%"), col = c(1, 2, 3, 4),
       lty=2,bg = "gray90")
dev.off()

################################# MSE as a function of the covariate 

pdf(file='~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/simu_MDA_MSE.pdf',encoding="default",width=12,height=7) 

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)

quantile.deficit <- .1
############################### Quantile 10%
n.days    <- round(100/quantile.deficit)
n.cov     <- 50
cov.0     <- seq(0,1,length.out = n.cov)
cov.05    <- sin(2*pi*cov.0)
cov.2     <- cov.0^2
dep.log   <- log(1+((exp(cov.05+cov.2))/(1+exp(cov.05+cov.2))))/log(2)
n.boot    <- 500

A.true    <- NULL
for(i in 1:n.cov){
  A.true  <- c(A.true,abvevd(0.5,dep=dep.log[i],model="log"))
}

load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/MDA_blabla.1.parallel_n100.Rdata")

blabla.1  <- matrix(NA,nrow=n.boot,ncol=n.cov)
for(ii in 1:n.boot){
  blabla.1[ii,] <- blabla.1.parallel[[ii]]
}

MSE.1 <- NULL
for(i in 1:ncol(blabla.1)){
  MSE.1[i] <- mean((2*(blabla.1[,i]-unique(A.true)[i]))^2)
}

plot(cov.0,smooth.spline(cov.0,sqrt(MSE.1)*100,spar = 0.6)$y,type="l",ylim=c(4,12),ylab="RMSE (x100)",xlab=expression(y))

############################### Quantile 5%
quantile.deficit <- .05

n.days    <- round(100/quantile.deficit)
n.cov     <- 50
cov.0     <- seq(0,1,length.out = n.cov)
cov.05    <- sin(2*pi*cov.0)
cov.2     <- cov.0^2
dep.log   <- log(1+((exp(cov.05+cov.2))/(1+exp(cov.05+cov.2))))/log(2)
n.boot    <- 500

A.true    <- NULL
for(i in 1:n.cov){
  A.true  <- c(A.true,abvevd(0.5,dep=dep.log[i],model="log"))
}

load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/MDA_blabla.05.parallel_n100.Rdata")

blabla.05  <- matrix(NA,nrow=n.boot,ncol=n.cov)
for(ii in 1:n.boot){
  blabla.05[ii,] <- blabla.05.parallel[[ii]]
}

MSE.05 <- NULL
for(i in 1:ncol(blabla.05)){
  MSE.05[i] <- mean((2*(blabla.05[,i]-unique(A.true)[i]))^2)
}

lines(cov.0,smooth.spline(cov.0,sqrt(MSE.05)*100,spar = 0.6)$y,type="l",col=2)

############################### Quantile 3%
quantile.deficit <- .03

n.days    <- round(100/quantile.deficit)
n.cov     <- 50
cov.0     <- seq(0,1,length.out = n.cov)
cov.05    <- sin(2*pi*cov.0)
cov.2     <- cov.0^2
dep.log   <- log(1+((exp(cov.05+cov.2))/(1+exp(cov.05+cov.2))))/log(2)
n.boot    <- 500

A.true    <- NULL
for(i in 1:n.cov){
  A.true  <- c(A.true,abvevd(0.5,dep=dep.log[i],model="log"))
}

load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/MDA_blabla.03.parallel_n100.Rdata")

blabla.03  <- matrix(NA,nrow=n.boot,ncol=n.cov)
for(ii in 1:n.boot){
  blabla.03[ii,] <- blabla.03.parallel[[ii]]
}

MSE.03 <- NULL
for(i in 1:ncol(blabla.03)){
  MSE.03[i] <- mean((2*(blabla.03[,i]-unique(A.true)[i]))^2)
}

lines(cov.0,smooth.spline(cov.0,sqrt(MSE.03)*100,spar = 0.6)$y,type="l",col=3)

############################### Quantile 1%
quantile.deficit <- .01

n.days    <- round(100/quantile.deficit)
n.cov     <- 50
cov.0     <- seq(0,1,length.out = n.cov)
cov.05    <- sin(2*pi*cov.0)
cov.2     <- cov.0^2
dep.log   <- log(1+((exp(cov.05+cov.2))/(1+exp(cov.05+cov.2))))/log(2)
n.boot    <- 500

A.true    <- NULL
for(i in 1:n.cov){
  A.true  <- c(A.true,abvevd(0.5,dep=dep.log[i],model="log"))
}

load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/MDA_blabla.01.parallel_n100.Rdata")

blabla.01  <- matrix(NA,nrow=n.boot,ncol=n.cov)
for(ii in 1:n.boot){
  blabla.01[ii,] <- blabla.01.parallel[[ii]]
}

MSE.01 <- NULL
for(i in 1:ncol(blabla.01)){
  MSE.01[i] <- mean((2*(blabla.01[,i]-unique(A.true)[i]))^2)
}

lines(cov.0,smooth.spline(cov.0,sqrt(MSE.01)*100,spar = 0.6)$y,type="l",col=4)

legend("topleft", c("10%", "5%", "3%", "1%"), col = c(1, 2, 3, 4),
       lty = 1,bg = "gray90",cex=0.95)
dev.off()

################################# fit Angular when Gaussian and IEVD ###########################################
################################# MSE as a function of the covariate 
pdf(file='~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/simu_AI_MSE.pdf',encoding="default",width=12,height=7) 

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)

n.boot           <- 500
cov.t.bla        <- seq(0.1,1,length.out = 50)

############################### Quantile 90%
load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/blabla.90.parallel_n100.Rdata")
mat.new.theta.link.90 <- matrix(NA,nrow=n.boot,ncol=100)

for(i in 1:n.boot){
  mat.new.theta.link.90[i,] <- blabla.90.parallel[[i]][,1]
}

MSE.90.gauss <- NULL
for(i in 1:50){
  MSE.90.gauss[i] <- mean(((1/(2*mat.new.theta.link.90[,i]))-((1+cov.t.bla)/2)[i])^2)
}
MSE.90.IEVD <- NULL
for(i in 1:50){
  MSE.90.IEVD[i] <- mean(((1/(2*mat.new.theta.link.90[,i+50]))-(2^(-(cov.t.bla-0.05)))[i])^2)
}

############################### Quantile 95%
load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/blabla.95.parallel_n100.Rdata")
mat.new.theta.link.95 <- matrix(NA,nrow=n.boot,ncol=100)

for(i in 1:n.boot){
  mat.new.theta.link.95[i,] <- blabla.95.parallel[[i]][,1]
}

MSE.95.gauss <- NULL
for(i in 1:50){
  MSE.95.gauss[i] <- mean(((1/(2*mat.new.theta.link.95[,i]))-((1+cov.t.bla)/2)[i])^2)
}
MSE.95.IEVD <- NULL
for(i in 1:50){
  MSE.95.IEVD[i] <- mean(((1/(2*mat.new.theta.link.95[,i+50]))-(2^(-(cov.t.bla-0.05)))[i])^2)
}

############################### Quantile 97%
load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/blabla.97.parallel_n100.Rdata")
mat.new.theta.link.97 <- matrix(NA,nrow=n.boot,ncol=100)

for(i in 1:n.boot){
  mat.new.theta.link.97[i,] <- blabla.97.parallel[[i]][,1]
}

MSE.97.gauss <- NULL
for(i in 1:50){
  MSE.97.gauss[i] <- mean(((1/(2*mat.new.theta.link.97[,i]))-((1+cov.t.bla)/2)[i])^2)
}
MSE.97.IEVD <- NULL
for(i in 1:50){
  MSE.97.IEVD[i] <- mean(((1/(2*mat.new.theta.link.97[,i+50]))-(2^(-(cov.t.bla-0.05)))[i])^2)
}

############################### Quantile 99%
load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/blabla.99.parallel_n100.Rdata")
mat.new.theta.link.99 <- matrix(NA,nrow=n.boot,ncol=100)

for(i in 1:n.boot){
  mat.new.theta.link.99[i,] <- blabla.99.parallel[[i]][,1]
}

MSE.99.gauss <- NULL
for(i in 1:50){
  MSE.99.gauss[i] <- mean(((1/(2*mat.new.theta.link.99[,i]))-((1+cov.t.bla)/2)[i])^2)
}
MSE.99.IEVD <- NULL
for(i in 1:50){
  MSE.99.IEVD[i] <- mean(((1/(2*mat.new.theta.link.99[,i+50]))-(2^(-(cov.t.bla-0.05)))[i])^2)
}

plot(cov.t.bla,sqrt(MSE.90.gauss)*100,type="l",lty=1,col=1,ylab="RMSE (x100)",xlab=expression(t),ylim=c(1,9))
lines(cov.t.bla,sqrt(MSE.90.IEVD)*100,col=1,lty=2)

lines(cov.t.bla,sqrt(MSE.95.gauss)*100,col=2,lty=1)
lines(cov.t.bla,sqrt(MSE.95.IEVD)*100,col=2,lty=2)

lines(cov.t.bla,sqrt(MSE.97.gauss)*100,col=3,lty=1)
lines(cov.t.bla,sqrt(MSE.97.IEVD)*100,col=3,lty=2)

lines(cov.t.bla,sqrt(MSE.99.gauss)*100,col=4,lty=1)
lines(cov.t.bla,sqrt(MSE.99.IEVD)*100,col=4,lty=2)

legend("topleft", c("90%", "95%", "97%", "99%"), col = c(1, 2, 3, 4),
       pch = 20,bg = "gray90")
dev.off()

################## Fitting EV copula to Gaussian copula
setwd("~/Desktop/UNIGE/Research/Project_Thomas_Val/Paper/Plots/")

theta.rho <- function(rho){
  r-sqrt((r^2)-(4*r)+2+(2*((1+rho)^(3/2))*((1-rho)^(-1/2))*((4*pi)^(-rho/(1+rho)))*(r^((2*rho)/(1+rho)))*((log(r))^(-rho/(1+rho)))))
}

pdf(file='theta_rho.pdf',encoding="default",width=9,height=7) 

par(mar=c(3,3,1.5,0.5),mgp=c(1.6,0.5,0),font.main=1.4,cex=1.8,cex.main=1)

r         <- -1/log(0.9)
plot(theta.rho,xlab=expression(rho),ylab="Extremal coefficient",
     ylim=c(1,2))
for(i in 2:7){
  r <- -1/log(1- 0.1^i)
  par(new=TRUE)
  plot(theta.rho,xaxt="n",yaxt="n",col=i,ylab=" ",xlab=" ")
}
r <- -1/log(0.99999999)
par(new=TRUE)
plot(theta.rho,xaxt="n",yaxt="n",col=8,ylab=" ",xlab=" ")

r <- -1/log(0.9999999999)
par(new=TRUE)
plot(theta.rho,xaxt="n",yaxt="n",col=9,ylab=" ",xlab=" ")

r <- -1/log(0.999999999)
par(new=TRUE)
plot(theta.rho,xaxt="n",yaxt="n",col=10,ylab=" ",xlab=" ")

dev.off()

############################################################################################################################################
#                                                 Application Plots
############################################################################################################################################

######################### Plots of hourly measurements
###########################################################################

####### Load data and classify them wrt distance resolution
load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Rdata/dist.sites.background.Rdata")
load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Rdata/uf.no2.fr_GEV.Rdata")

pdf(file='~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/background_sites_1999.pdf',encoding="default",width=12,height=6) 

setwd("~/Desktop/UNIGE/Research/Project_Thomas_Val/Rdata/dat_FR_web/")
load("no2.France.Rdata")

### keep only background sites with NO2 measurements
library("openair")

background.site <- airbaseFindCode(country = c("FR"), site.type = c("background"))

is.background <- function(x){
  if(unique(x[,"code"]) %in% background.site){
    return(all(is.na(x[,"NO2"])))
  }
  if(!(unique(x[,"code"]) %in% background.site)){
    return(TRUE)
  }
}

#keeping background sites with NO2 measurements (leaving us with 515 sites)
no2.France[unlist(lapply(no2.France,is.background))] <- NULL

par(mfrow=c(2,1))

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.4,cex.main=1)
#Metz-Centre
plot(as.Date(no2.France[[4]][as.numeric(format(no2.France[[4]][,"date"],"%Y")) == 1999,"date"]),
     no2.France[[4]][as.numeric(format(no2.France[[4]][,"date"],"%Y")) == 1999,"NO2"],type="l",
     xlab=" ",ylab=bquote(NO[2]~"["*mu*"g"*m^{-3}~"]"),main=" ")

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.4,cex.main=1)
#Metz-Borny
plot(as.Date(no2.France[[5]][as.numeric(format(no2.France[[5]][,"date"],"%Y")) == 1999,"date"],"%y-%m-%d"),
     no2.France[[5]][as.numeric(format(no2.France[[5]][,"date"],"%Y")) == 1999,"NO2"],type="l",
     xlab="Time",ylab=bquote(NO[2]~"["*mu*"g"*m^{-3}~"]"),main=" ")
### 3km apart

dev.off()


load("no2.France_all.Rdata")

pdf(file='~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/traffic_sites_1999.pdf',encoding="default",width=12,height=6) 

par(mfrow=c(2,1))

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.4,cex.main=1)
#Auto A1 -Saint-Denis
plot(as.Date(no2.France[[96]][as.numeric(format(no2.France[[96]][,"date"],"%Y")) == 1999,"date"]),
     no2.France[[96]][as.numeric(format(no2.France[[96]][,"date"],"%Y")) == 1999,"NO2"],type="l",
     xlab=" ",ylab=bquote(NO[2]~"["*mu*"g"*m^{-3}~"]"),main=" ")

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),font.main=1.4,cex=1.4,cex.main=1)
#Rue Bonaparte
plot(as.Date(no2.France[[101]][as.numeric(format(no2.France[[101]][,"date"],"%Y")) == 1999,"date"]),
     no2.France[[101]][as.numeric(format(no2.France[[101]][,"date"],"%Y")) == 1999,"NO2"],type="l",
     xlab="Time",ylab=bquote(NO[2]~"["*mu*"g"*m^{-3}~"]"),main=" ")
### 8km apart

dev.off()

######################### Tail dependence function
load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Rdata/months.boot.fit.tail.dep.d10.distance.time.I.Rdata")
n.boot <- 300
############ All the stations stations

bla.background <- bla.traffic <- matrix(NA,ncol=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
                                        nrow=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])))
for(i in 1:length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))){
  bla.background[i,] <- predict.gam(months.boot.fit.tail.dep[[1]],
                                    newdata = data.frame("d"=unique(cov.time.dist.ns.10.no.rep.detrended.months[,3]),
                                                         "t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[i],
                                                         "I"=1))
  bla.traffic[i,]    <- predict.gam(months.boot.fit.tail.dep[[1]],
                                    newdata = data.frame("d"=unique(cov.time.dist.ns.10.no.rep.detrended.months[,3]),
                                                         "t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[i],
                                                         "I"=2))
}

z.boot.background.d <- matrix(NA,ncol=n.boot,nrow=ncol(bla.background))
z.boot.traffic.d    <- matrix(NA,ncol=n.boot,nrow=ncol(bla.traffic))
link                <- function(x){0.5+(0.5*(exp(x)/(1+exp(x))))}

############ Fix year
#par(mfrow=c(3,1))
tt                  <- 3
for(j in 1:n.boot){
  z.boot.background.d[,j] <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("d"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
                                                                        "t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[tt],"I"=1))))
  z.boot.traffic.d[,j]    <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("d"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
                                                                        "t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[[tt]],"I"=2))))
}
z.mean.background.d <- apply(z.boot.background.d,1,mean)
z.mean.traffic.d    <- apply(z.boot.traffic.d,1,mean)

quantile.fun <- function(x) quantile(x, c((1 - conf)/2, 1 - (1 - conf)/2))
myCI         <- function(x) t(apply(x, 2, quantile.fun))
conf         <- .95

boot.CI.z.background.d <- myCI(t((z.boot.background.d)))
boot.CI.z.traffic.d    <- myCI(t((z.boot.traffic.d)))


# plot(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.traffic.d,type="l",
#      ylab=expression(hat(eta)),xlab="Distance (km)",ylim=c(.5,1),
#      main=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[[tt]])
# polygon(c(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),rev(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])))),
#         c(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                         boot.CI.z.traffic.d[,1],spar=0.3)$y,
#           rev(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                             boot.CI.z.traffic.d[,2],spar=0.3)$y)),col="lightgrey",border=NA)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.traffic.d,lwd=2)

# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                                                                                   boot.CI.z.traffic.d[,1],spar=0.3)$y,lty=2)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                                                                                   boot.CI.z.traffic.d[,2],spar=0.3)$y,lty=2)

background_traffic_distance_1 <- ggplot(data.frame("time"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
                                                   "mean.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.traffic.d,spar=0.5)$y,
                                                   "mean.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.background.d,spar=0.5)$y,
                                                   "lower.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.traffic.d[,1],spar=0.5)$y,
                                                   "upper.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.traffic.d[,2],spar=0.5)$y, 
                                                   "lower.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.background.d[,1],spar=0.5)$y,
                                                   "upper.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.background.d[,2],spar=0.5)$y,
                                                   "Type"=factor(rep(1,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3]))),
                                                                 labels=c("Traffic")),
                                                   "Type.b"=factor(rep(2,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3]))),
                                                                   labels=c("Background"))),
                                        aes(time, mean.t)) +
  labs(x = "Distance (km)",
       y = expression(hat(eta)),
       title = sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[[tt]]) +
  geom_ribbon(aes(ymin = lower.t, ymax = upper.t, fill = Type), alpha = .25) +
  geom_ribbon(aes(ymin = lower.b, ymax = upper.b, fill = Type.b), alpha = .25) +
  geom_line(aes(time, mean.t, colour = Type), size = 1) +
  geom_line(aes(time, mean.b, colour = Type.b), size = 1) +
  coord_cartesian(ylim = c(.5,1)) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black"))

tt                  <- 9
for(j in 1:n.boot){
  z.boot.background.d[,j] <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("d"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
                                                                        "t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[tt],"I"=1))))
  z.boot.traffic.d[,j]    <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("d"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
                                                                        "t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[[tt]],"I"=2))))
}
z.mean.background.d <- apply(z.boot.background.d,1,mean)
z.mean.traffic.d    <- apply(z.boot.traffic.d,1,mean)

quantile.fun <- function(x) quantile(x, c((1 - conf)/2, 1 - (1 - conf)/2))
myCI         <- function(x) t(apply(x, 2, quantile.fun))
conf         <- .95

boot.CI.z.background.d <- myCI(t((z.boot.background.d)))
boot.CI.z.traffic.d    <- myCI(t((z.boot.traffic.d)))


# plot(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.traffic.d,type="l",
#      ylab=expression(hat(eta)),xlab="Distance (km)",ylim=c(.5,1),
#      main=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[[tt]])
# polygon(c(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),rev(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])))),
#         c(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                         boot.CI.z.traffic.d[,1],spar=0.3)$y,
#           rev(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                             boot.CI.z.traffic.d[,2],spar=0.3)$y)),col="lightgrey",border=NA)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.traffic.d,lwd=2)

# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                                                                                   boot.CI.z.traffic.d[,1],spar=0.3)$y,lty=2)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                                                                                   boot.CI.z.traffic.d[,2],spar=0.3)$y,lty=2)

background_traffic_distance_2 <- ggplot(data.frame("time"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
                                                   "mean.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.traffic.d,spar=0.5)$y,
                                                   "mean.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.background.d,spar=0.5)$y,
                                                   "lower.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.traffic.d[,1],spar=0.5)$y,
                                                   "upper.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.traffic.d[,2],spar=0.5)$y, 
                                                   "lower.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.background.d[,1],spar=0.5)$y,
                                                   "upper.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.background.d[,2],spar=0.5)$y,
                                                   "Type"=factor(rep(1,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3]))),
                                                                 labels=c("Traffic")),
                                                   "Type.b"=factor(rep(2,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3]))),
                                                                   labels=c("Background"))),
                                        aes(time, mean.t)) +
  labs(x = "Distance (km)",
       y = expression(hat(eta)),
       title = sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[[tt]]) +
  geom_ribbon(aes(ymin = lower.t, ymax = upper.t, fill = Type), alpha = .25) +
  geom_ribbon(aes(ymin = lower.b, ymax = upper.b, fill = Type.b), alpha = .25) +
  geom_line(aes(time, mean.t, colour = Type), size = 1) +
  geom_line(aes(time, mean.b, colour = Type.b), size = 1) +
  coord_cartesian(ylim = c(.5,1)) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black"))


tt                  <- 12
for(j in 1:n.boot){
  z.boot.background.d[,j] <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("d"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
                                                                        "t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[tt],"I"=1))))
  z.boot.traffic.d[,j]    <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("d"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
                                                                        "t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[[tt]],"I"=2))))
}
z.mean.background.d <- apply(z.boot.background.d,1,mean)
z.mean.traffic.d    <- apply(z.boot.traffic.d,1,mean)

quantile.fun <- function(x) quantile(x, c((1 - conf)/2, 1 - (1 - conf)/2))
myCI         <- function(x) t(apply(x, 2, quantile.fun))
conf         <- .95

boot.CI.z.background.d <- myCI(t((z.boot.background.d)))
boot.CI.z.traffic.d    <- myCI(t((z.boot.traffic.d)))


# plot(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.traffic.d,type="l",
#      ylab=expression(hat(eta)),xlab="Distance (km)",ylim=c(.5,1),
#      main=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[[tt]])
# polygon(c(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),rev(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])))),
#         c(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                         boot.CI.z.traffic.d[,1],spar=0.3)$y,
#           rev(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                             boot.CI.z.traffic.d[,2],spar=0.3)$y)),col="lightgrey",border=NA)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.traffic.d,lwd=2)

# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                                                                                   boot.CI.z.traffic.d[,1],spar=0.3)$y,lty=2)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
#                                                                                   boot.CI.z.traffic.d[,2],spar=0.3)$y,lty=2)

background_traffic_distance_3 <- ggplot(data.frame("time"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),
                                                   "mean.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.traffic.d,spar=0.5)$y,
                                                   "mean.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),z.mean.background.d,spar=0.5)$y,
                                                   "lower.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.traffic.d[,1],spar=0.5)$y,
                                                   "upper.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.traffic.d[,2],spar=0.5)$y, 
                                                   "lower.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.background.d[,1],spar=0.5)$y,
                                                   "upper.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])),boot.CI.z.background.d[,2],spar=0.5)$y,
                                                   "Type"=factor(rep(1,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3]))),
                                                                 labels=c("Traffic")),
                                                   "Type.b"=factor(rep(2,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3]))),
                                                                   labels=c("Background"))),
                                        aes(time, mean.t)) +
  labs(x = "Distance (km)",
       y = expression(hat(eta)),
       title = sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))[[tt]]) +
  geom_ribbon(aes(ymin = lower.t, ymax = upper.t, fill = Type), alpha = .25) +
  geom_ribbon(aes(ymin = lower.b, ymax = upper.b, fill = Type.b), alpha = .25) +
  geom_line(aes(time, mean.t, colour = Type), size = 1) +
  geom_line(aes(time, mean.b, colour = Type.b), size = 1) +
  coord_cartesian(ylim = c(.5,1)) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black"))

require("cowplot")
p1 <- plot_grid(background_traffic_distance_1, background_traffic_distance_2, background_traffic_distance_3, ncol=1, scale=c(1,1,1))
save_plot("~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/application_dep_distance.pdf",p1, base_height = 12, base_width = 7)

############ Fix distance
bla.background <- bla.traffic <- matrix(NA,ncol=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
                                        nrow=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])))
for(i in 1:length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3]))){
  bla.background[i,] <- predict.gam(months.boot.fit.tail.dep[[1]],
                                    newdata = data.frame("t"=unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]),
                                                         "d"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3]))[i],
                                                         "I"=1))
  bla.traffic[i,]    <- predict.gam(months.boot.fit.tail.dep[[1]],
                                    newdata = data.frame("t"=unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]),
                                                         "d"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,3]))[i],
                                                         "I"=2))
}

z.boot.background.t <- matrix(NA,ncol=n.boot,nrow=ncol(bla.background))
z.boot.traffic.t    <- matrix(NA,ncol=n.boot,nrow=ncol(bla.traffic))
link                <- function(x){0.5+(0.5*(exp(x)/(1+exp(x))))}

#par(mfrow=c(3,1))
dd                  <- 1
for(j in 1:n.boot){
  z.boot.background.t[,j] <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
                                                                        "d"=unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[dd],"I"=1))))
  z.boot.traffic.t[,j]    <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
                                                                        "d"=unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[[dd]],"I"=2))))
}
z.mean.background.t <- apply(z.boot.background.t,1,mean)
z.mean.traffic.t    <- apply(z.boot.traffic.t,1,mean)

quantile.fun <- function(x) quantile(x, c((1 - conf)/2, 1 - (1 - conf)/2))
myCI         <- function(x) t(apply(x, 2, quantile.fun))
conf         <- .95

boot.CI.z.background.t <- myCI(t((z.boot.background.t)))
boot.CI.z.traffic.t    <- myCI(t((z.boot.traffic.t)))


# plot(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.traffic.t,type="l",
#      ylab=expression(hat(eta)),xlab="Time",ylim=c(.5,1),main=paste("Distance = ", unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[[dd]],"km"))
# polygon(c(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#           rev(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])))),
#         c(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                         boot.CI.z.traffic.t[,1],spar=0.3)$y,
#           rev(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                             boot.CI.z.traffic.t[,2],spar=0.3)$y)),col="lightgrey",border=NA)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.traffic.t,lwd=2)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                                                                                   boot.CI.z.traffic.t[,1],spar=0.3)$y,lty=2)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                                                                                   boot.CI.z.traffic.t[,2],spar=0.3)$y,lty=2)

background_traffic_time_1 <- ggplot(data.frame("time"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
                                               "mean.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.traffic.t,spar=0.5)$y,
                                               "mean.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.background.t,spar=0.5)$y,
                                               "lower.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.traffic.t[,1],spar=0.5)$y,
                                               "upper.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.traffic.t[,2],spar=0.5)$y, 
                                               "lower.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.background.t[,1],spar=0.5)$y,
                                               "upper.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.background.t[,2],spar=0.5)$y,
                                               "Type"=factor(rep(1,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))),
                                                             labels=c("Traffic")),
                                               "Type.b"=factor(rep(2,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))),
                                                               labels=c("Background"))),
                                    aes(time, mean.t)) +
  labs(x = "Time",
       y = expression(hat(eta)),
       title = paste("Distance = ", unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[[dd]],"km")) +
  geom_ribbon(aes(ymin = lower.t, ymax = upper.t, fill = Type), alpha = .25) +
  geom_ribbon(aes(ymin = lower.b, ymax = upper.b, fill = Type.b), alpha = .25) +
  geom_line(aes(time, mean.t, colour = Type), size = 1) +
  geom_line(aes(time, mean.b, colour = Type.b), size = 1) +
  coord_cartesian(ylim = c(.5,1)) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black"))

dd                  <- 10
for(j in 1:n.boot){
  z.boot.background.t[,j] <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
                                                                        "d"=unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[dd],"I"=1))))
  z.boot.traffic.t[,j]    <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
                                                                        "d"=unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[[dd]],"I"=2))))
}
z.mean.background.t <- apply(z.boot.background.t,1,mean)
z.mean.traffic.t    <- apply(z.boot.traffic.t,1,mean)

quantile.fun <- function(x) quantile(x, c((1 - conf)/2, 1 - (1 - conf)/2))
myCI         <- function(x) t(apply(x, 2, quantile.fun))
conf         <- .95

boot.CI.z.background.t <- myCI(t((z.boot.background.t)))
boot.CI.z.traffic.t    <- myCI(t((z.boot.traffic.t)))


# plot(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.traffic.t,type="l",
#      ylab=expression(hat(eta)),xlab="Time",ylim=c(.5,1),main=paste("Distance = ", unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[[dd]],"km"))
# polygon(c(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#           rev(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])))),
#         c(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                         boot.CI.z.traffic.t[,1],spar=0.3)$y,
#           rev(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                             boot.CI.z.traffic.t[,2],spar=0.3)$y)),col="lightgrey",border=NA)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.traffic.t,lwd=2)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                                                                                   boot.CI.z.traffic.t[,1],spar=0.3)$y,lty=2)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                                                                                   boot.CI.z.traffic.t[,2],spar=0.3)$y,lty=2)

background_traffic_time_2 <- ggplot(data.frame("time"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
                                               "mean.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.traffic.t,spar=0.5)$y,
                                               "mean.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.background.t,spar=0.5)$y,
                                               "lower.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.traffic.t[,1],spar=0.5)$y,
                                               "upper.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.traffic.t[,2],spar=0.5)$y, 
                                               "lower.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.background.t[,1],spar=0.5)$y,
                                               "upper.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.background.t[,2],spar=0.5)$y,
                                               "Type"=factor(rep(1,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))),
                                                             labels=c("Traffic")),
                                               "Type.b"=factor(rep(2,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))),
                                                               labels=c("Background"))),
                                    aes(time, mean.t)) +
  labs(x = "Time",
       y = expression(hat(eta)),
       title = paste("Distance = ", unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[[dd]],"km")) +
  geom_ribbon(aes(ymin = lower.t, ymax = upper.t, fill = Type), alpha = .25) +
  geom_ribbon(aes(ymin = lower.b, ymax = upper.b, fill = Type.b), alpha = .25) +
  geom_line(aes(time, mean.t, colour = Type), size = 1) +
  geom_line(aes(time, mean.b, colour = Type.b), size = 1) +
  coord_cartesian(ylim = c(.5,1)) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black"))


dd                  <- 50
for(j in 1:n.boot){
  z.boot.background.t[,j] <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
                                                                        "d"=unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[dd],"I"=1))))
  z.boot.traffic.t[,j]    <- 1/(2*link(predict.gam(months.boot.fit.tail.dep[[j]],
                                                   newdata = data.frame("t"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
                                                                        "d"=unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[[dd]],"I"=2))))
}
z.mean.background.t <- apply(z.boot.background.t,1,mean)
z.mean.traffic.t    <- apply(z.boot.traffic.t,1,mean)

quantile.fun <- function(x) quantile(x, c((1 - conf)/2, 1 - (1 - conf)/2))
myCI         <- function(x) t(apply(x, 2, quantile.fun))
conf         <- .95

boot.CI.z.background.t <- myCI(t((z.boot.background.t)))
boot.CI.z.traffic.t    <- myCI(t((z.boot.traffic.t)))


# plot(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.traffic.t,type="l",
#      ylab=expression(hat(eta)),xlab="Time",ylim=c(.5,1),main=paste("Distance = ", unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[[dd]],"km"))
# polygon(c(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#           rev(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])))),
#         c(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                         boot.CI.z.traffic.t[,1],spar=0.3)$y,
#           rev(smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                             boot.CI.z.traffic.t[,2],spar=0.3)$y)),col="lightgrey",border=NA)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.traffic.t,lwd=2)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                                                                                   boot.CI.z.traffic.t[,1],spar=0.3)$y,lty=2)
# lines(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
#                                                                                   boot.CI.z.traffic.t[,2],spar=0.3)$y,lty=2)


background_traffic_time_3 <- ggplot(data.frame("time"=sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),
                                               "mean.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.traffic.t,spar=0.5)$y,
                                               "mean.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),z.mean.background.t,spar=0.5)$y,
                                               "lower.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.traffic.t[,1],spar=0.5)$y,
                                               "upper.t"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.traffic.t[,2],spar=0.5)$y, 
                                               "lower.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.background.t[,1],spar=0.5)$y,
                                               "upper.b"=smooth.spline(sort(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1])),boot.CI.z.background.t[,2],spar=0.5)$y,
                                               "Type"=factor(rep(1,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))),
                                                             labels=c("Traffic")),
                                               "Type.b"=factor(rep(2,each=length(unique(cov.time.dist.ns.10.no.rep.detrended.months[,1]))),
                                                               labels=c("Background"))),
                                    aes(time, mean.t)) +
  labs(x = "Time",
       y = expression(hat(eta)),
       title = paste("Distance = ", unique(cov.time.dist.ns.10.no.rep.detrended.months[,3])[[dd]],"km")) +
  geom_ribbon(aes(ymin = lower.t, ymax = upper.t, fill = Type), alpha = .25) +
  geom_ribbon(aes(ymin = lower.b, ymax = upper.b, fill = Type.b), alpha = .25) +
  geom_line(aes(time, mean.t, colour = Type), size = 1) +
  geom_line(aes(time, mean.b, colour = Type.b), size = 1) +
  coord_cartesian(ylim = c(.5,1)) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
        panel.background = element_blank(), axis.line = element_line(colour = "black"))

require("cowplot")
p1 <- plot_grid(background_traffic_time_1, background_traffic_time_2, background_traffic_time_3, ncol=1, scale=c(1,1,1))
save_plot("~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/application_dep_time.pdf",p1, base_height = 12, base_width = 7)

######################### Pickands dependence function

load("/Users/worklinda/Desktop/UNIGE/Research/Project_Thomas_Val/Rdata/months.boot.fit.Pickands.d10.distance.time.I.Rdata.Rdata")

n.grid <- 30
n.boot <- 300
m1     <- seq(1999, 2012, length = n.grid)
m2     <- seq(10, 950, length = n.grid)

bla    <- predict.gam(months.boot.fit.Pickands[[1]],type="link",se.fit=TRUE,
                      newdata=data.frame("t"=rep(m1, n.grid),"d"=rep(m2, rep(n.grid, n.grid)),"I"=2))
z.boot <- matrix(NA,ncol=n.boot,nrow=length(bla$fit))

for(j in 1:n.boot){
  z.boot[,j] <- predict.gam(months.boot.fit.Pickands[[j]],type="link",se.fit=TRUE,
                            newdata=data.frame("t"=rep(m1, n.grid),"d"=rep(m2, rep(n.grid, n.grid)),"I"=2))$fit
}
z.mean <- apply(2*link(z.boot),1,mean)

quantile.fun <- function(x) quantile(x, c((1 - conf)/2, 1 - (1 - conf)/2))
myCI         <- function(x) t(apply(x, 2, quantile.fun))
conf         <- .95

boot.CI.z <- myCI(t(2*link(z.boot)))

pdf(file='~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/application_Pickands_traffic.pdf',
    encoding="default",width=6,height=5,compress=TRUE) 

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),cex=1.2,cex.main=1.2)

z      <- matrix(boot.CI.z[,2],n.grid,n.grid,byrow=FALSE)
persp3D(m1,m2,z,resfac=c(1,3),zlim=c(1,2),ticktype="detailed",theta=-30,phi=10,xlab="Time",
        colkey= FALSE, ylab = "Distance (km)",col="#00BFC4",zlab=" ",alpha=0.1,
        main="Traffic")

z      <- matrix(z.mean,n.grid,n.grid,byrow=FALSE)
persp3D(m1,m2,z,resfac=c(1,2),theta=-30,phi=10,colkey= FALSE,
        col="#00BFC4",
        add=TRUE)

z      <- matrix(boot.CI.z[,1],n.grid,n.grid,byrow=FALSE)
persp3D(m1,m2,z,resfac=c(1,3),theta=-30,phi=10,colkey= FALSE,
        col="#00BFC4",alpha=0.2,
        add=TRUE)

dev.off()

n.grid <- 30
n.boot <- 300
m1     <- seq(1999, 2012, length = n.grid)
m2     <- seq(10, 950, length = n.grid)

bla    <- predict.gam(months.boot.fit.Pickands[[1]],type="link",se.fit=TRUE,
                      newdata=data.frame("t"=rep(m1, n.grid),"d"=rep(m2, rep(n.grid, n.grid)),"I"=1))
z.boot <- matrix(NA,ncol=n.boot,nrow=length(bla$fit))

for(j in 1:n.boot){
  z.boot[,j] <- predict.gam(months.boot.fit.Pickands[[j]],type="link",se.fit=TRUE,
                            newdata=data.frame("t"=rep(m1, n.grid),"d"=rep(m2, rep(n.grid, n.grid)),"I"=1))$fit
}
z.mean <- apply(2*link(z.boot),1,mean)

quantile.fun <- function(x) quantile(x, c((1 - conf)/2, 1 - (1 - conf)/2))
myCI         <- function(x) t(apply(x, 2, quantile.fun))
conf         <- .95

boot.CI.z <- myCI(t(2*link(z.boot)))

pdf(file='~/Dropbox/ThomasOpitz/paper/PaperV3/Plots/application_Pickands_background.pdf',
    encoding="default",width=6,height=5,compress=TRUE) 

par(mar=c(3.5,3,1.5,0.5)+0.3,mgp=c(1.6,0.5,0),cex=1.2,cex.main=1.2)

z      <- matrix(boot.CI.z[,2],n.grid,n.grid,byrow=FALSE)
persp3D(m1,m2,z,resfac=c(1,3),zlim=c(1,2),ticktype="detailed",theta=-30,phi=10,xlab="Time",
        colkey= FALSE, ylab = "Distance (km)",col="#F8766D",alpha=0.1,zlab=" ",
        main="Background")

z      <- matrix(z.mean,n.grid,n.grid,byrow=FALSE)
persp3D(m1,m2,z,resfac=c(1,2),theta=-30,phi=10,colkey= FALSE,
        col="#F8766D",
        add=TRUE)

z      <- matrix(boot.CI.z[,1],n.grid,n.grid,byrow=FALSE)
# for(k in 1:3){
#   z[k,] <- smooth.spline(m2,z[k,],spar=0.8)$y
# }
persp3D(m1,m2,z,resfac=c(1,3),theta=-30,phi=10,colkey= FALSE,
        col="#F8766D",alpha=0.2,inttype=2,
        add=TRUE)
dev.off()



